Reducible fibers of polynomials over integers: the Hilbert-Siegel problem over $\mathbb{Q}$ and its applications

Given a polynomial $f\in \mathbb{Q}[X]$, the Hilbert--Siegel problem asks for a description of the set of all values $t_0\in \mathbb{Z}$, possibly up to a finite set, such that $f(X)-t_0$ is reducible. Reducibility occurs trivially for $t_0$ in the value set of some non-linear left-composition factor of $f$. The problem therefore reduces to determining the polynomials having infinitely many further reducible values. The biggest step towards a solution so far was taken in joint work of the author with Behajaina and Neftin. We strengthen some of the methods obtained in that work to present the complete solution of the Hilbert--Siegel problem over $\mathbb{Q}$. We give applications to the problem of newly reducible iterates of polynomials, and to an unlikely intersection problem on simultaneous reducible fibers of two polynomial maps over $\mathbb{Q}$, generalizing a result by Bilu and Tichy.

==> anc/hilbertsiegel_magmachecks.txt <==
/*Magma computations for the exclusion of certain right-tails of degree 16 and 32, as required in Section 6 */


/*
0) As a preliminary step, useful for some of the below calculations: construction of a database of all solvable transitive groups of degree 16 occurring as the geometric monodromy group of some polynomial.
   While individual polynomials of this degree can have more branch points, it is not difficult to verify that, apart from the full wreath product C2\wr C2\wr C2\wr C2 (which requires four finite branch points), 
    all candidate groups can be realized with <=3 finite branch points,
    a fact we use for the creation below (running over class-4-tuples involving a 16-cycles; and only artificially adding the full wreath product C2\wr C2\wr C2\wr C2 into the list at the last step.
*/

solv_deg16_monos:=[];
for g in TransitiveGroups(16) do if IsSolvable(g) 
then c:=Classes(g); s:=[a[3]: a in c|IsTransitive(sub<g|a[3]>)];
for x in s do
for j1:=1 to #c do for j2:=j1 to #c do for j3:=j2 to #c do
if &+[Degree(g)-#Orbits(sub<g|c[a][3]>): a in [j1,j2,j3]] eq Degree(g)-1  //Riemann-Hurwitz condition for genus-0 for the class-4-tuple involving the 16-cycle x.
then d:=c[j1][3]^g; e:=c[j2][3]^g; 
for y in d do for z in e do if IsConjugate(g,(x*y*z)^-1,c[j3][3]) and 
sub<g|x,y,z> eq g then 
a,b:=TransitiveGroupIdentification(g);
Append(~solv_deg16_monos,<b,a>); <b,a>;
break x;
end if; end for; end for; 
end if; end for; end for; end for; end for;
end if; end for; 

Append(~solv_deg16_monos, <16,1823>);

// output for further use without explicit calculation:

solv_deg16_monos:=[<16, 1>, <16, 56>, <16, 289>, <16, 663>, <16, 675>, <16, 688>, <16, 773>, <16, 941>, <16, 972>, <16, 1064>, <16, 1192>, <16, 1249>, <16, 1251>, 
<16, 1274>, <16, 1351>, <16, 1422>, <16, 1432>, <16, 1465>, <16, 1476>, <16, 1499>, <16, 1524>, <16, 1536>, <16, 1554>, <16, 1630>, <16, 1638>, <16, 1646>, <16, 1651>, <16, 1660>, <16, 1691>, <16, 1692>, <16, 
1702>, <16, 1722>, <16, 1741>, <16, 1761>, <16, 1764>, <16, 1771>, <16, 1773>, <16, 1776>, <16, 1832>, <16, 1833>, <16, 1847>, <16, 1849>, <16, 1851>, <16, 1866>, <16, 1871>, <16, 1872>, <16, 1879>, <16, 1881>, 
<16, 1885>, <16, 1886>, <16, 1889>, <16, 1894>, <16, 1905>, <16, 1907>, <16, 1913>, <16, 1915>, <16, 1922>, <16, 1924>, <16, 1925>, <16, 1930>, <16, 1932>, <16, 1934>, <16, 1935>, <16, 1939>, <16, 1943>, <16, 
1947>, <16,1823>];


/*
1) Exclusion  of polynomials being of exact degree 16 (required for proof of Lemma 6.16 in composition length 4, and of Lemme 6.13 in composition length 3), 
     via showing that no transitive group of degree 16 has a suitable subgroup of index 32 to form a "minimally reducible partner".
     The Magma check yields empty output; it requires no genus-zero searches
*/
for g in TransitiveGroups(16) do if  IsSolvable(g) and #g mod 32 eq 0 then
 s:=[a[3]: a in Classes(g)| IsTransitive(sub<g|a[3]>)];  if #s gt 0 // full cycle for inertia group at infinity
 and IsPrimePower(#BlocksKernel(g,MinimalPartition(g))) //right-most indecomposable is necessarily quadratic
 then 
m:=Subgroups(g:OrderEqual:=Integers()!(#g/(2*Degree(g))));
for v in m do phi,h:=CosetAction(g,v`subgroup);
if #h eq #g and #[x: x in s|#Orbits(sub<h|phi(x)>) eq 2] gt 0   //inertia group generator at infinity should have two cycles in the partner action
and not IsTransitive(v`subgroup)                 // reducibility requirement for forming a "reducible pair"
and #{p: p in AllPartitions(g)| not IsTransitive(phi(Stabilizer(g,p)))} eq 0
and #{p: p in AllPartitions(h)| not IsTransitive((phi^-1)(Stabilizer(h,p)))} eq 0    //irreducibility requirement for all "proper subpairs", corresponding to "minimal reducibility"
then <true>;TransitiveGroupIdentification(g);
end if; end for; end if; end if; end for;





/*
2a) excluding right-factors of degree 16 and composition length 3 , needed for Lemma 6.13
Output gives only 16T773 as candidate for geometric monodromy group (which is not a monodromy group over Q), with arithmetic monodromy group either 16T773 or 16T1060.
/*

for g in TransitiveGroups(16) do if #AllPartitions(g) eq 2 then //g in the role of the arithmetic monodromy group of the length-3 tail
test:=NilpotencyClass(SylowSubgroup(BlocksImage(g,MinimalPartition(g)),2));
test2:=Exponent(BlocksImage(g,MinimalPartition(g)));
if #[p: p in AllPartitions(g)|                                             
IsIsomorphic(CosetImage(Stabilizer(g,p),Stabilizer(g,1)), CyclicGroup(4)) //know: cyclic degree-4 right-tail is forbidden
or #[u`subgroup: u in NormalSubgroups(CosetImage(Stabilizer(g,p),Stabilizer(g,1)):IsTransitive:=true)| IsIsomorphic(u`subgroup,CyclicGroup(8))] gt 0  //know: Chebyshev degree-8 right-tail is forbidden
] eq 0       

and {TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true)}
meet {a[2]: a in solv_deg16_monos} ne {}   //checking whether g can indeed be an arithmetic monodromy group, i.e. whether one element in the list of geometric monodromy groups is contained as normal subgroup

then 
for x in [a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)
and {TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true) | a[3] in n`subgroup}
meet {a[2]: a in solv_deg16_monos} ne {}] do
g0:=NormalClosure(g,sub<g|x>);
test:=NilpotencyClass(SylowSubgroup(BlocksImage(g0,MinimalPartition(g0)),2));
test2:=Exponent(BlocksImage(g0,MinimalPartition(g0)));

if NilpotencyClass(SylowSubgroup(g0,2)) le test+1      //modding out a subgroup of order dividing 2 can drop the nilpotency class by at most 1
then for m in NormalSubgroups(g:OrderDividing:=2) do if Exponent(m`subgroup) le 2 then np:=NilpotencyClass(SylowSubgroup(g0/(g0 meet m`subgroup),2));
ex:=Exponent(g0/(m`subgroup meet g0));if test ge np and test2 ge ex then <test,np,TransitiveGroupIdentification(g)>;
{TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true)}
meet {a[2]: a in solv_deg16_monos};
[TransitiveGroupIdentification(g),TransitiveGroupIdentification(g0), #(g0 meet m`subgroup),
TransitiveGroupIdentification(BlocksImage(g0,MinimalPartition(g0))),
DerivedLength(g0/(g0 meet m`subgroup)), DerivedLength(BlocksImage(g0,MinimalPartition(g0)))];
AllPartitions(g);
end if;end if; end for; end if;

end for; end if;end if; end for;


/*2b) Exclusion of *proper* right-factors (i.e. nonlinear co-factor) of composition length 4, degree 16, with monodromy group embedding into C2\wr C2\wr C2\wr C2; see Lemma 6.16. 
No candidate is found by the following check.
*/
for g in TransitiveGroups(16) do
if
#AllPartitions(g) eq 3 then 
if #[p: p in AllPartitions(g)|                                             
IsIsomorphic(CosetImage(Stabilizer(g,p),Stabilizer(g,1)), CyclicGroup(4)) or
#[u`subgroup: u in NormalSubgroups(CosetImage(Stabilizer(g,p),Stabilizer(g,1)):IsTransitive:=true)| IsIsomorphic(u`subgroup,CyclicGroup(8))] gt 0
] eq 0         //exclusion of "forbidden" right-tails
and #[a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)
] gt 0       // requirement of a full cycle
and {TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true)}
meet {a[2]: a in solv_deg16_monos} ne {}   //checking whether g can indeed be an arithmetic monodromy group, i.e. whether one element in the list of geometric monodromy groups is contained as normal subgroup

then 
for x in [a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)
and {TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true) | a[3] in n`subgroup}
meet {a[2]: a in solv_deg16_monos} ne {}] do
g0:=NormalClosure(g,sub<g|x>);
test:=NilpotencyClass(SylowSubgroup(BlocksImage(g0,MinimalPartition(g0)),2));
test2:=Exponent(BlocksImage(g0,MinimalPartition(g0)));

if NilpotencyClass(SylowSubgroup(g0,2)) le test+1      //modding out a subgroup of order dividing 2 can drop the nilpotency class by at most 1
then for m in NormalSubgroups(g:OrderDividing:=2) do if Exponent(m`subgroup) le 2 then np:=NilpotencyClass(SylowSubgroup(g0/(g0 meet m`subgroup),2));
ex:=Exponent(g0/(m`subgroup meet g0));if test ge np and test2 ge ex then <test,np,TransitiveGroupIdentification(g)>;
{TransitiveGroupIdentification(n`subgroup): n in NormalSubgroups(g:IsTransitive:=true)}
meet {a[2]: a in solv_deg16_monos};
[TransitiveGroupIdentification(g),TransitiveGroupIdentification(g0), #(g0 meet m`subgroup),
TransitiveGroupIdentification(BlocksImage(g0,MinimalPartition(g0))),
DerivedLength(g0/(g0 meet m`subgroup)), DerivedLength(BlocksImage(g0,MinimalPartition(g0)))];
AllPartitions(g);
end if;end if; end for; end if;

end for; end if;end if; end for;




/* 3) exclusion of right-factors of composition length 4, degree 32, with monodromy group embedding into C2\wr C2\wr C2\wr S4, see Lemma 6.15. No candidates are found by the following check. */

Gamma:=WreathProduct(DihedralGroup(4),WreathProduct(Sym(2),Sym(4))); //building the relevant wreath product rather than running through the huge list of all degree-32 groups
ss:=[u`subgroup: u in Subgroups(Gamma:IsTransitive:=true, OrderMultipleOf:=24*16*2)]; 
/*a minimum requirement for the order of the monodromy group, since the maximal blocks image must be S4, 
, the minimal block kernel must be nontrivial due to containment of a full cycle, and analysis of the composition-length 2 and 3 blocks images shows that the image modulo minimal block kernel must be at least 2^3.(2.S4) */

for j:=1 to #ss do g:=ss[j];
if
#AllPartitions(g) eq 3 then //"composition length 4" in prime power degree, implies exactly three nontrivial partitions
if #[p: p in AllPartitions(g)|                                             
IsIsomorphic(CosetImage(Stabilizer(g,p),Stabilizer(g,1)), CyclicGroup(4)) or
#[u`subgroup: u in NormalSubgroups(CosetImage(Stabilizer(g,p),Stabilizer(g,1)):IsTransitive:=true)| IsIsomorphic(u`subgroup,CyclicGroup(8))] gt 0
] eq 0         //exclusion of "forbidden" right-tails, namely of (arithmetic) monodromy group C4, or embedding into N_{S8}(C8) (which would enforce degree-8 monomial or Chebyshev)
and #[a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)
] gt 0       // requirement of a full cycle
and #BlocksImage(g,MaximalPartition(g)) in {24}     //requirement of maximal blocks image S4
then 
for x in [a[3]: a in Classes(g)|IsTransitive(sub<g|a[3]>)
] do
g0:=NormalClosure(g,sub<g|x>);
test:=NilpotencyClass(SylowSubgroup(BlocksImage(g0,MinimalPartition(g0)),2));
test2:=Exponent(BlocksImage(g0,MinimalPartition(g0)));

if NilpotencyClass(SylowSubgroup(g0,2)) le test+1     //modding out a subgroup of order dividing 2 can drop the nilpotency class by at most 1
then for m in NormalSubgroups(g:OrderDividing:=2) do  np:=NilpotencyClass(SylowSubgroup(g0/(g0 meet m`subgroup),2));
ex:=Exponent(g0/(m`subgroup meet g0));if test ge np and test2 ge ex then <test,np,TransitiveGroupIdentification(g)>;
end if; end for; end if;
end for; end if;end if; 
if j mod 100 eq 0 then j; end if;  //control output just to verify the code keeps running
end for;


/*
4) For control: analogous test for f of exact degree 8, in combination with a full search for all relevant genus-0 tuples. This identifies ramification types of all minimally reducible pairs calculated in Section 7.
*/

for g in TransitiveGroups(8) do if  IsSolvable(g) and #g mod 16 eq 0 then
 s:=[a[3]: a in Classes(g)| IsTransitive(sub<g|a[3]>)];  if #s gt 0 // full cycle for inertia group at infinity
 then 
m:=Subgroups(g:OrderEqual:=Integers()!(#g/(2*Degree(g))));
for v in m do phi,h:=CosetAction(g,v`subgroup);
if #h eq #g and #[x: x in s|#Orbits(sub<h|phi(x)>) eq 2] gt 0   //inertia group generator at infinity should have two cycles in the partner action
and not IsTransitive(v`subgroup)                 // reducibility requirement for forming a "reducible pair"
and #{p: p in AllPartitions(g)| not IsTransitive(phi(Stabilizer(g,p)))} eq 0
and #{p: p in AllPartitions(h)| not IsTransitive((phi^-1)(Stabilizer(h,p)))} eq 0    //irreducibility requirement for all "proper subpairs", corresponding to "minimal reducibility"
then 
c:=Classes(g);
s0:=[x: x in s| #Orbits(sub<h|phi(x)>) eq 2];
for j1:=1 to #c do for j2:=j1 to #c do for j3:=j2 to #c do for j4:=j3 to #c do
if &+[Degree(g)-#Orbits(sub<g|c[a][3]>): a in [j1,j2,j3,j4]] eq Degree(g)-1 and &+[Degree(h)-#Orbits(sub<h|phi(c[a][3])>): a in [j1,j2,j3,j4]] eq Degree(h) 
  //genus-0 conditions for tuples involving 8-cycle resp. (8,8)-cycle in the two actions
then d:=c[j1][3]^g; e:=c[j2][3]^g; e2:=c[j3][3]^g; 
for x in s0 do for y in d do for z in e do for w in e2 do if IsConjugate(g,(x*y*z*w)^-1, c[j4][3]) and IsNormal(g,sub<g|x,y,z,w>)
then <true>; <TransitiveGroupIdentification(g), TransitiveGroupIdentification(sub<g|x,y,z,w>)>; [CycleStructure(c[a][3]): a in [j1,j2,j3,j4]]; break x; end if; end for; end for; end for; end for;
end if; end for; end for; end for; end for; 

end if; end for; end if; end if; end for;


